Multi-particle correlators with higher KK modes I: a bootstrap approach

We bootstrap tree-level supergravity four-point correlators on AdS$_5\times$S$^5$ with one external half-BPS double-particle operator and three half-BPS single-particle operators. Our only input is the consistency of the operator product expansion of $SU(N)$ ${\cal N} = 4$ super Yang-Mills theory at large $N$ and large 't Hooft coupling. Even though the leading order OPE does not close on double-particle operators, but involves triple-particle operators, the CFT data of the double-particle operators, both long and protected, is sufficient to uniquely fix the correlators. We then verify that our results for the four-point correlators with one double-particle and three single-particle operators are reproduced by the appropriate double-particle limit of the five-point tree-level correlators of single-particle operators, with arbitrary Kaluza-Klein levels, recently conjectured in arXiv:2507.14124. Our study thus provides further evidence for the latter result.

==> ancillary_onedoublep_vs_fivepoints.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    106866,       2960]
NotebookOptionsPosition[     98324,       2809]
NotebookOutlinePosition[     98716,       2825]
CellTagsIndexPosition[     98673,       2822]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["SECTION 3", "Section",
 CellChangeTimes->{{3.978001327196184*^9, 
  3.978001328525146*^9}},ExpressionUUID->"c2dd4199-6ebf-4019-811a-\
022357f11ab8"],

Cell[CellGroupData[{

Cell["FORMULA (3.101): definition of the N[r]", "Subsection",
 CellChangeTimes->{{3.9779982706712933`*^9, 3.977998275292822*^9}, {
  3.978069418429677*^9, 3.978069422714349*^9}, {3.978069461775785*^9, 
  3.978069463351267*^9}, {3.97807017270138*^9, 
  3.978070178821397*^9}},ExpressionUUID->"5eb4f23c-3d01-40f9-ac1b-\
6f75cc46d6c0"],

Cell[CellGroupData[{

Cell["rules for the N[r]", "Subsubsection",
 CellChangeTimes->{{3.978069473764864*^9, 3.9780694744880257`*^9}, {
  3.978070200282794*^9, 
  3.978070202105423*^9}},ExpressionUUID->"00609a0c-e87c-477b-8842-\
af2839ab74e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rulesfortheNr", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Nr", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3", "+", "s"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"Nr", "[", "3", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["11", "6"], "+", 
          FractionBox["s", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", "t", " ", "u"}]}]}], ",", 
     RowBox[{
      RowBox[{"Nr", "[", "4", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["13", "3"], "+", 
          FractionBox[
           RowBox[{"35", " ", "s"}], "24"], "+", 
          FractionBox[
           SuperscriptBox["s", "2"], "8"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["71", "120"], "+", 
          FractionBox["s", "10"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", "t", " ", "u"}], "+", 
       RowBox[{
        FractionBox["1", "40"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}]}]}], ",", 
     RowBox[{
      RowBox[{"Nr", "[", "5", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["25", "3"], "+", 
          FractionBox[
           RowBox[{"157", " ", "s"}], "40"], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["s", "2"]}], "8"], "+", 
          FractionBox[
           SuperscriptBox["s", "3"], "30"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["233", "168"], "+", 
          FractionBox[
           RowBox[{"547", " ", "s"}], "1260"], "+", 
          FractionBox[
           RowBox[{"43", " ", 
            SuperscriptBox["s", "2"]}], "1260"]}], ")"}], " ", "t", " ", 
        "u"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["11", "126"], "+", 
          FractionBox["s", "72"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "504"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}]}]}], ",", 
     RowBox[{
      RowBox[{"Nr", "[", "6", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["85", "6"], "+", 
          FractionBox[
           RowBox[{"376", " ", "s"}], "45"], "+", 
          FractionBox[
           RowBox[{"269", " ", 
            SuperscriptBox["s", "2"]}], "144"], "+", 
          FractionBox[
           RowBox[{"67", " ", 
            SuperscriptBox["s", "3"]}], "360"], "+", 
          FractionBox[
           SuperscriptBox["s", "4"], "144"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["5371", "2016"], "+", 
          FractionBox[
           RowBox[{"15703", " ", "s"}], "13440"], "+", 
          FractionBox[
           RowBox[{"15541", " ", 
            SuperscriptBox["s", "2"]}], "90720"], "+", 
          FractionBox[
           RowBox[{"607", " ", 
            SuperscriptBox["s", "3"]}], "72576"]}], ")"}], " ", "t", " ", 
        "u"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1615", "8064"], "+", 
          FractionBox[
           RowBox[{"2155", " ", "s"}], "36288"], "+", 
          FractionBox[
           RowBox[{"317", " ", 
            SuperscriptBox["s", "2"]}], "72576"]}], ")"}], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["265", "36288"], "+", 
          FractionBox[
           RowBox[{"11", " ", "s"}], "10368"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "s"}], ")"}], " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["u", "4"]}], "10368"]}]}], ",", 
     RowBox[{
      RowBox[{"Nr", "[", "7", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["133", "6"], "+", 
          FractionBox[
           RowBox[{"4861", " ", "s"}], "315"], "+", 
          FractionBox[
           RowBox[{"4367", " ", 
            SuperscriptBox["s", "2"]}], "1008"], "+", 
          FractionBox[
           RowBox[{"767", " ", 
            SuperscriptBox["s", "3"]}], "1260"], "+", 
          FractionBox[
           RowBox[{"43", " ", 
            SuperscriptBox["s", "4"]}], "1008"], "+", 
          FractionBox[
           SuperscriptBox["s", "5"], "840"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["71839", "15840"], "+", 
          FractionBox[
           RowBox[{"5530223", " ", "s"}], "2217600"], "+", 
          FractionBox[
           RowBox[{"5140187", " ", 
            SuperscriptBox["s", "2"]}], "9979200"], "+", 
          FractionBox[
           RowBox[{"941813", " ", 
            SuperscriptBox["s", "3"]}], "19958400"], "+", 
          FractionBox[
           RowBox[{"5371", " ", 
            SuperscriptBox["s", "4"]}], "3326400"]}], ")"}], " ", "t", " ", 
        "u"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["119579", "316800"], "+", 
          FractionBox[
           RowBox[{"224627", " ", "s"}], "1425600"], "+", 
          FractionBox[
           RowBox[{"2479", " ", 
            SuperscriptBox["s", "2"]}], "114048"], "+", 
          FractionBox[
           RowBox[{"157", " ", 
            SuperscriptBox["s", "3"]}], "158400"]}], ")"}], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["49147", "2851200"], "+", 
          FractionBox[
           RowBox[{"13381", " ", "s"}], "2851200"], "+", 
          FractionBox[
           RowBox[{"301", " ", 
            SuperscriptBox["s", "2"]}], "950400"]}], ")"}], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["217", "570240"], "+", 
          FractionBox["s", "19800"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "s"}], ")"}], " ", 
         SuperscriptBox["t", "5"], " ", 
         SuperscriptBox["u", "5"]}], "316800"]}]}], ",", 
     RowBox[{
      RowBox[{"Nr", "[", "8", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["98", "3"], "+", 
          FractionBox[
           RowBox[{"26093", " ", "s"}], "1008"], "+", 
          FractionBox[
           RowBox[{"19261", " ", 
            SuperscriptBox["s", "2"]}], "2240"], "+", 
          FractionBox[
           RowBox[{"61399", " ", 
            SuperscriptBox["s", "3"]}], "40320"], "+", 
          FractionBox[
           RowBox[{"1219", " ", 
            SuperscriptBox["s", "4"]}], "8064"], "+", 
          FractionBox[
           RowBox[{"107", " ", 
            SuperscriptBox["s", "5"]}], "13440"], "+", 
          FractionBox[
           SuperscriptBox["s", "6"], "5760"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["73225", "10296"], "+", 
          FractionBox[
           RowBox[{"79947331", " ", "s"}], "17297280"], "+", 
          FractionBox[
           RowBox[{"623870417", " ", 
            SuperscriptBox["s", "2"]}], "518918400"], "+", 
          FractionBox[
           RowBox[{"16181653", " ", 
            SuperscriptBox["s", "3"]}], "103783680"], "+", 
          FractionBox[
           RowBox[{"5221759", " ", 
            SuperscriptBox["s", "4"]}], "518918400"], "+", 
          FractionBox[
           RowBox[{"19147", " ", 
            SuperscriptBox["s", "5"]}], "74131200"]}], ")"}], " ", "t", " ", 
        "u"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["173647", "274560"], "+", 
          FractionBox[
           RowBox[{"5473619", " ", "s"}], "16473600"], "+", 
          FractionBox[
           RowBox[{"874201", " ", 
            SuperscriptBox["s", "2"]}], "13478400"], "+", 
          FractionBox[
           RowBox[{"275611", " ", 
            SuperscriptBox["s", "3"]}], "49420800"], "+", 
          FractionBox[
           RowBox[{"2033", " ", 
            SuperscriptBox["s", "4"]}], "11404800"]}], ")"}], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["4900739", "148262400"], "+", 
          FractionBox[
           RowBox[{"157237", " ", "s"}], "12355200"], "+", 
          FractionBox[
           RowBox[{"79987", " ", 
            SuperscriptBox["s", "2"]}], "49420800"], "+", 
          FractionBox[
           RowBox[{"2521", " ", 
            SuperscriptBox["s", "3"]}], "37065600"]}], ")"}], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["46471", "49420800"], "+", 
          FractionBox[
           RowBox[{"34847", " ", "s"}], "148262400"], "+", 
          FractionBox[
           SuperscriptBox["s", "2"], "68640"]}], ")"}], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["397", "29652480"], "+", 
          FractionBox[
           RowBox[{"11", " ", "s"}], "6739200"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "5"]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "s"}], ")"}], " ", 
         SuperscriptBox["t", "6"], " ", 
         SuperscriptBox["u", "6"]}], "13478400"]}]}], ",", 
     RowBox[{
      RowBox[{"Nr", "[", "9", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"46", "+", 
          FractionBox[
           RowBox[{"122455", " ", "s"}], "3024"], "+", 
          FractionBox[
           RowBox[{"556793", " ", 
            SuperscriptBox["s", "2"]}], "36288"], "+", 
          FractionBox[
           RowBox[{"1170383", " ", 
            SuperscriptBox["s", "3"]}], "362880"], "+", 
          FractionBox[
           RowBox[{"29395", " ", 
            SuperscriptBox["s", "4"]}], "72576"], "+", 
          FractionBox[
           RowBox[{"11009", " ", 
            SuperscriptBox["s", "5"]}], "362880"], "+", 
          FractionBox[
           RowBox[{"13", " ", 
            SuperscriptBox["s", "6"]}], "10368"], "+", 
          FractionBox[
           SuperscriptBox["s", "7"], "45360"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["252397", "24024"], "+", 
          FractionBox[
           RowBox[{"4711218761", " ", "s"}], "605404800"], "+", 
          FractionBox[
           RowBox[{"8721765047", " ", 
            SuperscriptBox["s", "2"]}], "3632428800"], "+", 
          FractionBox[
           RowBox[{"1430169551", " ", 
            SuperscriptBox["s", "3"]}], "3632428800"], "+", 
          FractionBox[
           RowBox[{"14580113", " ", 
            SuperscriptBox["s", "4"]}], "403603200"], "+", 
          FractionBox[
           RowBox[{"6381163", " ", 
            SuperscriptBox["s", "5"]}], "3632428800"], "+", 
          FractionBox[
           RowBox[{"4013", " ", 
            SuperscriptBox["s", "6"]}], "113513400"]}], ")"}], " ", "t", " ", 
        "u"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["197538917", "201801600"], "+", 
          FractionBox[
           RowBox[{"2460517327", " ", "s"}], "4036032000"], "+", 
          FractionBox[
           RowBox[{"420273583", " ", 
            SuperscriptBox["s", "2"]}], "2794176000"], "+", 
          FractionBox[
           RowBox[{"2003051707", " ", 
            SuperscriptBox["s", "3"]}], "108972864000"], "+", 
          FractionBox[
           RowBox[{"121280407", " ", 
            SuperscriptBox["s", "4"]}], "108972864000"], "+", 
          FractionBox[
           RowBox[{"66167", " ", 
            SuperscriptBox["s", "5"]}], "2476656000"]}], ")"}], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["678248621", "12108096000"], "+", 
          FractionBox[
           RowBox[{"123707543", " ", "s"}], "4540536000"], "+", 
          FractionBox[
           RowBox[{"35760713", " ", 
            SuperscriptBox["s", "2"]}], "7264857600"], "+", 
          FractionBox[
           RowBox[{"21341", " ", 
            SuperscriptBox["s", "3"]}], "54486432"], "+", 
          FractionBox[
           RowBox[{"39451", " ", 
            SuperscriptBox["s", "4"]}], "3405402000"]}], ")"}], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["6764873", "3632428800"], "+", 
          FractionBox[
           RowBox[{"6002651", " ", "s"}], "9081072000"], "+", 
          FractionBox[
           RowBox[{"312971", " ", 
            SuperscriptBox["s", "2"]}], "4036032000"], "+", 
          FractionBox[
           RowBox[{"5959", " ", 
            SuperscriptBox["s", "3"]}], "1981324800"]}], ")"}], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["135593", "3891888000"], "+", 
          FractionBox[
           RowBox[{"199", " ", "s"}], "24766560"], "+", 
          FractionBox[
           RowBox[{"911", " ", 
            SuperscriptBox["s", "2"]}], "1981324800"]}], ")"}], " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "5"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["239", "707616000"], "+", 
          FractionBox[
           RowBox[{"29", " ", "s"}], "762048000"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["u", "6"]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "s"}], ")"}], " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["u", "7"]}], "762048000"]}]}], ",", 
     RowBox[{
      RowBox[{"Nr", "[", "10", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["125", "2"], "+", 
          FractionBox[
           RowBox[{"454147", " ", "s"}], "7560"], "+", 
          FractionBox[
           RowBox[{"2872897", " ", 
            SuperscriptBox["s", "2"]}], "113400"], "+", 
          FractionBox[
           RowBox[{"2210261", " ", 
            SuperscriptBox["s", "3"]}], "362880"], "+", 
          FractionBox[
           RowBox[{"3304751", " ", 
            SuperscriptBox["s", "4"]}], "3628800"], "+", 
          FractionBox[
           RowBox[{"31421", " ", 
            SuperscriptBox["s", "5"]}], "362880"], "+", 
          FractionBox[
           RowBox[{"331", " ", 
            SuperscriptBox["s", "6"]}], "64800"], "+", 
          FractionBox[
           RowBox[{"31", " ", 
            SuperscriptBox["s", "7"]}], "181440"], "+", 
          FractionBox[
           SuperscriptBox["s", "8"], "403200"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["48450925", "3267264"], "+", 
          FractionBox[
           RowBox[{"38690679067", " ", "s"}], "3166732800"], "+", 
          FractionBox[
           RowBox[{"10645124760397", " ", 
            SuperscriptBox["s", "2"]}], "2470051584000"], "+", 
          FractionBox[
           RowBox[{"45659771783", " ", 
            SuperscriptBox["s", "3"]}], "54286848000"], "+", 
          FractionBox[
           RowBox[{"895846727", " ", 
            SuperscriptBox["s", "4"]}], "9148339200"], "+", 
          FractionBox[
           RowBox[{"671374919", " ", 
            SuperscriptBox["s", "5"]}], "98802063360"], "+", 
          FractionBox[
           RowBox[{"91772999", " ", 
            SuperscriptBox["s", "6"]}], "352864512000"], "+", 
          FractionBox[
           RowBox[{"2324213", " ", 
            SuperscriptBox["s", "7"]}], "548900352000"]}], ")"}], " ", "t", 
        " ", "u"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["15702341387", "10978007040"], "+", 
          FractionBox[
           RowBox[{"53208083077", " ", "s"}], "52276224000"], "+", 
          FractionBox[
           RowBox[{"843410680261", " ", 
            SuperscriptBox["s", "2"]}], "2822916096000"], "+", 
          FractionBox[
           RowBox[{"686486920759", " ", 
            SuperscriptBox["s", "3"]}], "14820309504000"], "+", 
          FractionBox[
           RowBox[{"23721073111", " ", 
            SuperscriptBox["s", "4"]}], "5928123801600"], "+", 
          FractionBox[
           RowBox[{"5414351807", " ", 
            SuperscriptBox["s", "5"]}], "29640619008000"], "+", 
          FractionBox[
           RowBox[{"22681889", " ", 
            SuperscriptBox["s", "6"]}], "6586804224000"]}], ")"}], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["28778491783", "329340211200"], "+", 
          FractionBox[
           RowBox[{"30732657799", " ", "s"}], "608012697600"], "+", 
          FractionBox[
           RowBox[{"3575829557", " ", 
            SuperscriptBox["s", "2"]}], "308756448000"], "+", 
          FractionBox[
           RowBox[{"1198708667", " ", 
            SuperscriptBox["s", "3"]}], "912019046400"], "+", 
          FractionBox[
           RowBox[{"12036359", " ", 
            SuperscriptBox["s", "4"]}], "162860544000"], "+", 
          FractionBox[
           RowBox[{"1184017", " ", 
            SuperscriptBox["s", "5"]}], "718560460800"]}], ")"}], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["25550644799", "7904165068800"], "+", 
          FractionBox[
           RowBox[{"684330893", " ", "s"}], "470486016000"], "+", 
          FractionBox[
           RowBox[{"1602463493", " ", 
            SuperscriptBox["s", "2"]}], "6586804224000"], "+", 
          FractionBox[
           RowBox[{"9664139", " ", 
            SuperscriptBox["s", "3"]}], "538920345600"], "+", 
          FractionBox[
           RowBox[{"353257", " ", 
            SuperscriptBox["s", "4"]}], "718560460800"]}], ")"}], " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["425249189", "5928123801600"], "+", 
          FractionBox[
           RowBox[{"127075957", " ", "s"}], "5389203456000"], "+", 
          FractionBox[
           RowBox[{"6907421", " ", 
            SuperscriptBox["s", "2"]}], "2694601728000"], "+", 
          FractionBox[
           RowBox[{"12739", " ", 
            SuperscriptBox["s", "3"]}], "138184704000"]}], ")"}], " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["u", "5"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["142739", "153977241600"], "+", 
          FractionBox[
           RowBox[{"10279", " ", "s"}], "51819264000"], "+", 
          FractionBox[
           RowBox[{"13", " ", 
            SuperscriptBox["s", "2"]}], "1233792000"]}], ")"}], " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["u", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["53", "8291082240"], "+", 
          FractionBox[
           RowBox[{"37", " ", "s"}], "55273881600"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["u", "7"]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "s"}], ")"}], " ", 
         SuperscriptBox["t", "8"], " ", 
         SuperscriptBox["u", "8"]}], "55273881600"]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.970748344186701*^9, 3.9707483521754208`*^9}, 
   3.977998201937962*^9},
 CellLabel->
  "In[576]:=",ExpressionUUID->"028285c4-c81b-4c8f-9158-51f1ebb5d863"]
}, Closed]],

Cell[CellGroupData[{

Cell["table of the N[r] quoted in the main text", "Subsubsection",
 CellChangeTimes->{{3.9780694669918833`*^9, 3.9780694706552467`*^9}, {
  3.9780702117647743`*^9, 
  3.978070214988351*^9}},ExpressionUUID->"d5c31b55-57d3-40f4-b1e8-\
4d0774420d20"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Nr", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2", ",", 
       StyleBox["5",
        FontColor->RGBColor[1, 0, 0]]}], "}"}]}], "]"}], "/.", 
   "rulesfortheNr"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{
  3.977998254283208*^9, {3.977998396611506*^9, 3.977998397844306*^9}},
 CellLabel->
  "In[581]:=",ExpressionUUID->"07751fad-5d06-4d5a-9471-7e22a53e3b50"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      FractionBox[
       RowBox[{"3", "+", "s"}], "2"]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["11", "6"], "+", 
          FractionBox["s", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", "t", " ", "u"}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["13", "3"], "+", 
          FractionBox[
           RowBox[{"35", " ", "s"}], "24"], "+", 
          FractionBox[
           SuperscriptBox["s", "2"], "8"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["71", "120"], "+", 
          FractionBox["s", "10"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", "t", " ", "u"}], "+", 
       RowBox[{
        FractionBox["1", "40"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["25", "3"], "+", 
          FractionBox[
           RowBox[{"157", " ", "s"}], "40"], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["s", "2"]}], "8"], "+", 
          FractionBox[
           SuperscriptBox["s", "3"], "30"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["233", "168"], "+", 
          FractionBox[
           RowBox[{"547", " ", "s"}], "1260"], "+", 
          FractionBox[
           RowBox[{"43", " ", 
            SuperscriptBox["s", "2"]}], "1260"]}], ")"}], " ", "t", " ", 
        "u"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["11", "126"], "+", 
          FractionBox["s", "72"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "504"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["u", "3"]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.977998254489552*^9, 3.9779983980674763`*^9},
 CellLabel->
  "Out[581]//TableForm=",ExpressionUUID->"3e6dae17-0023-4cc3-9a15-\
0b0b4885702c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["full table of the N[r]  ", "Subsubsection",
 CellChangeTimes->{{3.9707479417640676`*^9, 3.970747946700041*^9}, {
  3.972104267413693*^9, 3.972104269004723*^9}, {3.9721043514573*^9, 
  3.972104351686845*^9}, {3.977998190504342*^9, 3.977998198111772*^9}, {
  3.97799828838107*^9, 3.977998290154388*^9}, {3.9780695397136517`*^9, 
  3.97806954294272*^9}, {3.9780702193247843`*^9, 
  3.978070220939809*^9}},ExpressionUUID->"62f523c3-ee29-4d58-9fa5-\
9b2afef21b33"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Nr", "[", "r", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2", ",", 
       StyleBox["10",
        FontColor->RGBColor[1, 0, 0]]}], "}"}]}], "]"}], "/.", 
   "rulesfortheNr"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.977998219031158*^9, 3.9779982377734118`*^9}, {
  3.977998401405594*^9, 3.977998402562955*^9}},
 CellLabel->
  "In[582]:=",ExpressionUUID->"2908a0c9-e1b3-4f6b-a320-6bbcd06754c1"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["FORMULA 3.105", "Subsection",
 CellChangeTimes->{{3.9707479553437653`*^9, 3.970747956196887*^9}, {
  3.977998333105151*^9, 
  3.977998334541513*^9}},ExpressionUUID->"df95c782-325e-4f25-9184-\
ea6bafb1f515"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"formula3105", "[", "rr_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"rr", 
        RowBox[{"(", 
         RowBox[{"rr", "-", "1"}], ")"}]}], "2"], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"ii", "+", "jj"}]], " ", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "ii"}], "]"}], "/", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "jj"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"rr", "-", "1", "-", "ii"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"rr", "+", "1", "-", "jj"}], "]"}]}], ")"}], " "}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rr", "-", "1", "-", "jj"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{"rr", "-", "2", "-", "ii"}], ")"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "ii", "-", "jj"}], "]"}]}]], " ", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"-", "s"}], ",", 
          RowBox[{"ii", "-", "jj"}]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", "t"}], ",", 
          RowBox[{"rr", "-", "2", "-", "ii"}]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", "u"}], ",", 
          RowBox[{"rr", "-", "2", "-", "ii"}]}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", 
       RowBox[{"rr", "-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "0", ",", "ii"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.97219686251933*^9, 3.9721968750711727`*^9}, {
  3.9721969098314743`*^9, 3.972196945277858*^9}, {3.972197356650263*^9, 
  3.972197360770417*^9}, {3.972234430896244*^9, 3.9722344344944153`*^9}, {
  3.972234547309593*^9, 3.9722345676526003`*^9}, {3.972234975966112*^9, 
  3.972234977213518*^9}, {3.972235801985776*^9, 3.97223580216744*^9}, {
  3.972235849936187*^9, 3.972235850635242*^9}, {3.972235923135851*^9, 
  3.972235943837963*^9}, {3.97223620196129*^9, 3.972236241989315*^9}, {
  3.972236286993469*^9, 3.972236287159382*^9}, {3.9728213744574413`*^9, 
  3.972821375567041*^9}, {3.977998336475432*^9, 3.9779983387125597`*^9}, {
  3.977998428166888*^9, 3.9779984283920183`*^9}, {3.977998460864709*^9, 
  3.977998543645323*^9}, {3.9780030630493927`*^9, 3.978003065942272*^9}},
 CellLabel->
  "In[610]:=",ExpressionUUID->"3d9d6c00-75f8-4d0d-89d7-0611392031f6"],

Cell[CellGroupData[{

Cell["checking formula 3.105", "Subsubsection",
 CellChangeTimes->{{3.9780013074978323`*^9, 
  3.9780013114653597`*^9}},ExpressionUUID->"3d409041-cdea-49f3-94c0-\
c36c1fa7114b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Nr", "[", "r", "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"t", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"u", "+", "1"}], ")"}]}]], "==", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         FractionBox[
          RowBox[{"r", 
           RowBox[{"(", 
            RowBox[{"r", "-", "1"}], ")"}]}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"t", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"u", "+", "1"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"formula3105", "[", "r", "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"u", "+", "1"}], ")"}]}]]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "2", ",", "10"}], "}"}]}], "]"}], "/.", 
   "rulesfortheNr"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"u", "->", " ", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "//", "Factor"}]}], "Input",\

 CellChangeTimes->{{3.977998366089014*^9, 3.977998391880343*^9}, {
  3.977998551049618*^9, 3.9779985577924757`*^9}},
 CellLabel->
  "In[611]:=",ExpressionUUID->"b2405a28-f57a-45c1-88a9-b3433e3ebb0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.977998551431312*^9, 3.977998558025919*^9}, 
   3.97800131532892*^9, 3.978002158779396*^9, 3.978003070550818*^9},
 CellLabel->
  "Out[612]=",ExpressionUUID->"19f4ddeb-b00f-4104-840b-84d71e13bb74"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["FORMULA 3.100", "Subsection",
 CellChangeTimes->{{3.9707479553437653`*^9, 3.970747956196887*^9}, {
  3.977998333105151*^9, 3.977998334541513*^9}, {3.9780030296622257`*^9, 
  3.978003029889769*^9}},ExpressionUUID->"97dccaaa-138f-4d27-b996-\
8cbb31807379"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prefaD2pp", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", "rr", " ", "p"}], ")"}], " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Y12", "2"], " ", 
      SuperscriptBox["Y13", 
       RowBox[{"rr", "-", "1"}]], " ", 
      SuperscriptBox["Y14", 
       RowBox[{"rr", "-", "1"}]], " ", 
      SuperscriptBox["Y34", 
       RowBox[{"1", "+", "p", "-", "rr"}]]}], 
     RowBox[{
      SuperscriptBox["X12", "2"], 
      SuperscriptBox["X13", 
       RowBox[{"rr", "-", "1"}]], 
      SuperscriptBox["X14", 
       RowBox[{"rr", "-", "1"}]], 
      SuperscriptBox["X34", 
       RowBox[{"1", "+", "p", "-", "rr"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9780041137166348`*^9, 3.978004194009623*^9}},
 CellLabel->
  "In[702]:=",ExpressionUUID->"a6a2945c-6877-487a-bc3d-bad2cefc48f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H2pp", "[", "rr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", "rr", " ", "p"}], ")"}], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{"p", "+", "1", "-", "rr"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p", "-", "1", "-", "rr"}], ")"}], "!"}]], 
    SuperscriptBox["U", 
     RowBox[{"s", "+", "2"}]], 
    SuperscriptBox["V", "t"], 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "s"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "s"}], "+", "p", "-", "rr", "-", "1"}], "]"}], 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "t"}], "]"}], "2"], 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "u"}], "]"}], "2"], 
    FractionBox[
     RowBox[{"Nr", "[", "rr", "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"t", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"u", "+", "1"}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.97800304201602*^9, 3.978003131661345*^9}, {
  3.978005333168469*^9, 3.9780053430566874`*^9}},
 CellLabel->
  "In[705]:=",ExpressionUUID->"eb40045c-bbe8-43ac-bd2a-1b9e2b25e9f5"]
}, Closed]]
}, Open  ]],

Cell["", "Section",ExpressionUUID->"6643b9a4-64e0-4047-a975-962869a1c358"],

Cell[CellGroupData[{

Cell["SECTION 4", "Section",
 CellChangeTimes->{{3.978001327196184*^9, 
  3.978001343041915*^9}},ExpressionUUID->"affd7dd0-6f8c-4ae3-94ff-\
902001df417a"],

Cell[CellGroupData[{

Cell[TextData[{
 "basis for polynomials numerators for {\\calM}[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["2", "2"], ",", "p1", ",", "p2", ",", "p3", ",", "p4"}], 
    "]"}], TraditionalForm]],ExpressionUUID->
  "b3bddfbf-5426-4d30-94b7-98a1c678861d"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.9780091672431707`*^9, 3.9780091752195387`*^9}, {
   3.978010111746295*^9, 3.978010127474288*^9}, {3.9780101866610327`*^9, 
   3.978010188533283*^9}, {3.978010236030712*^9, 3.9780102362569027`*^9}, 
   3.978010587825632*^9, {3.978069852234508*^9, 
   3.978069925499061*^9}},ExpressionUUID->"13f1ddda-3214-45b5-9a6c-\
685b082c3b24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
     "1", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[CapitalSigma]", ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "cs"}], "-", "ct", "+", "cu"}], ")"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      SuperscriptBox["\[CapitalSigma]", "2"], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cs", "+", "ct", "-", "cu"}], ")"}], " ", "\[CapitalSigma]"}],
       ",", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["cs", "2"], "+", 
        SuperscriptBox["ct", "2"], "+", 
        SuperscriptBox["cu", "2"]}], ")"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"cs", " ", "ct"}], "-", 
        RowBox[{"cs", " ", "cu"}], "-", 
        RowBox[{"ct", " ", "cu"}]}], ")"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cs", " ", "ct"}], "-", 
         RowBox[{"cs", " ", "cu"}], "-", 
         RowBox[{"ct", " ", "cu"}]}], ")"}], " ", "\[CapitalSigma]"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["cs", "2"], "+", 
         SuperscriptBox["ct", "2"], "+", 
         SuperscriptBox["cu", "2"]}], ")"}], " ", "\[CapitalSigma]"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cs", "+", "ct", "-", "cu"}], ")"}], " ", 
       SuperscriptBox["\[CapitalSigma]", "2"]}], ",", 
      SuperscriptBox["\[CapitalSigma]", "3"], ",", 
      RowBox[{"cs", " ", "ct", " ", "cu"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["cs", "2"], "+", 
         SuperscriptBox["ct", "2"], "+", 
         SuperscriptBox["cu", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "cs"}], "-", "ct", "+", "cu"}], ")"}]}], ",", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["cs", "3"], "+", 
        SuperscriptBox["ct", "3"], "-", 
        SuperscriptBox["cu", "3"]}], ")"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"cs", " ", "st"}], " ", "+", " ", 
        RowBox[{"ct", " ", "tt"}], " ", "-", " ", 
        RowBox[{"cu", " ", "ut"}]}], ")"}], ",", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["st", "2"], "+", 
        SuperscriptBox["tt", "2"], "+", 
        SuperscriptBox["ut", "2"]}], ")"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"\[CapitalSigma]", " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"cs", " ", "st"}], " ", "+", " ", 
         RowBox[{"ct", " ", "tt"}], " ", "-", " ", 
         RowBox[{"cu", " ", "ut"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "cs"}], "-", "ct", "+", "cu"}], ")"}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"cs", " ", "st"}], " ", "+", " ", 
         RowBox[{"ct", " ", "tt"}], " ", "-", " ", 
         RowBox[{"cu", " ", "ut"}]}], ")"}]}], ",", 
      RowBox[{"\[CapitalSigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["st", "2"], "+", 
         SuperscriptBox["tt", "2"], "+", 
         SuperscriptBox["ut", "2"]}], ")"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"(", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "st"}], " ", "ct", " ", "cu"}], " ", "-", " ", 
        RowBox[{"tt", " ", "cs", " ", "cu"}], " ", "+", " ", 
        RowBox[{"ut", " ", "cs", " ", "ct"}]}], ")"}], ",", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"cu", " ", "st", " ", "tt"}], " ", "-", " ", 
        RowBox[{"ct", " ", "st", " ", "ut"}], " ", "-", 
        RowBox[{"cs", "  ", "tt", " ", "ut"}]}], ")"}], ",", 
      RowBox[{
       RowBox[{"cs", " ", 
        SuperscriptBox["st", "2"]}], "+", 
       RowBox[{"ct", " ", 
        SuperscriptBox["tt", "2"]}], "-", 
       RowBox[{"cu", " ", 
        SuperscriptBox["ut", "2"]}]}], ",", " ", 
      RowBox[{"st", " ", "tt", " ", "ut"}]}], "}"}], "//", "Reverse"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972391834646344*^9, 3.9723918350892887`*^9}, {
  3.9723918676939898`*^9, 3.972391899114278*^9}, {3.972392218655216*^9, 
  3.9723922256945763`*^9}, {3.9780100543923883`*^9, 3.978010058426008*^9}},
 CellLabel->
  "In[1009]:=",ExpressionUUID->"ba05a69e-c426-4175-8294-c4babcc56d88"],

Cell[CellGroupData[{

Cell["construction  [52,(2.10)-(2.12)]] ArXiv 2012.12092", "Subsubsection",
 CellChangeTimes->{{3.978009812225486*^9, 3.978009813511063*^9}, {
  3.978010571263434*^9, 
  3.978010584284062*^9}},ExpressionUUID->"2ba30be5-2f60-480f-8440-\
e93d49aa2da4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generalansatz", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "+", "j", "+", "a", "+", "b", "+", "c", "+", "m"}], "<=",
         "3"}], ",", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"i", ",", "j", ",", "a", ",", "b", ",", "c", ",", "m"}], 
         "]"}], 
        SuperscriptBox["st", "i"], 
        SuperscriptBox["tt", "j"], " ", 
        SuperscriptBox["cs", "a"], " ", 
        SuperscriptBox[
         RowBox[{"ct", " "}], "b"], 
        SuperscriptBox["cu", "c"], 
        SuperscriptBox["\[CapitalSigma]", "m"]}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[978]:=",ExpressionUUID->"68238d41-a254-494f-ae24-5f681c36f457"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"crossingequations", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"generalansatz", "==", 
       RowBox[{"(", 
        RowBox[{"generalansatz", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cs", "->", " ", 
            RowBox[{"-", "cu"}]}], ",", 
           RowBox[{"cu", "->", " ", 
            RowBox[{"-", "cs"}]}], ",", 
           RowBox[{"st", "->", " ", 
            RowBox[{
             RowBox[{"-", "st"}], "-", "tt", "+", "\[CapitalSigma]", "-", 
             "4"}]}]}], "}"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"generalansatz", "==", 
       RowBox[{"(", 
        RowBox[{"generalansatz", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ct", "->", " ", 
            RowBox[{"-", "cu"}]}], ",", 
           RowBox[{"cu", "->", 
            RowBox[{"-", "ct"}]}], ",", 
           RowBox[{"tt", "->", " ", 
            RowBox[{
             RowBox[{"-", "st"}], "-", "tt", "+", "\[CapitalSigma]", "-", 
             "4"}]}]}], "}"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"generalansatz", "==", 
       RowBox[{"(", 
        RowBox[{"generalansatz", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ct", "->", " ", "cs"}], ",", 
           RowBox[{"cs", "->", " ", "ct"}], ",", 
           RowBox[{"st", "->", " ", "tt"}], ",", 
           RowBox[{"tt", "->", " ", "st"}]}], "}"}]}], ")"}]}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.972387849448546*^9, 3.9723878571981287`*^9}, {
   3.9723878949237328`*^9, 3.97238789497235*^9}, 3.9723880250926437`*^9, {
   3.972388066798867*^9, 3.972388066851948*^9}, {3.9723884478777437`*^9, 
   3.972388447912445*^9}, 3.973007785587839*^9, {3.978009612478077*^9, 
   3.9780096825161324`*^9}},
 CellLabel->
  "In[982]:=",ExpressionUUID->"2fea5aab-4e9f-4d04-a51e-cf4c95217e58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solucrossing", "=", 
   RowBox[{
    RowBox[{"SolveAlways", "[", 
     RowBox[{"crossingequations", ",", 
      RowBox[{"{", 
       RowBox[{
       "st", ",", "tt", ",", "cs", ",", "ct", ",", "cu", ",", 
        "\[CapitalSigma]"}], "}"}]}], "]"}], "//", "Flatten"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.978009688281246*^9, 3.978009718765321*^9}},
 CellLabel->
  "In[987]:=",ExpressionUUID->"7441de8e-9aac-4916-8dbf-c1260343828c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generalansatzwithsolu", "=", 
   RowBox[{"generalansatz", "/.", "solucrossing"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9780098522479362`*^9, 3.9780098581877832`*^9}},
 CellLabel->
  "In[998]:=",ExpressionUUID->"674a5d7d-ec49-4896-b86a-fc4e91f3f723"],

Cell[BoxData[
 RowBox[{
  RowBox[{"variablesleft", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "3"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "2", ",", "1", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"0", ",", "0", ",", "3", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"2", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
     ",", 
     RowBox[{"A", "[", 
      RowBox[{"2", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978009729505416*^9, 3.978009734929788*^9}, {
  3.978009766596252*^9, 3.978009790182*^9}},
 CellLabel->
  "In[1004]:=",ExpressionUUID->"85901165-d99b-4cf1-87cc-0f3098387bf1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "basis", "]"}]], "Input",
 CellChangeTimes->{{3.978010018331361*^9, 3.9780100201912127`*^9}},
 CellLabel->
  "In[1010]:=",ExpressionUUID->"71782605-9a8f-4811-8330-a23ad5c1f067"],

Cell[BoxData["23"], "Output",
 CellChangeTimes->{3.978010020445133*^9, 3.9780100619146852`*^9},
 CellLabel->
  "Out[1010]=",ExpressionUUID->"bc0ca852-4de4-4402-9537-d95bbd265c2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"generalansatzwithsolu", ",", 
   RowBox[{
   "variablesleft", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[1005]:=",ExpressionUUID->"0efd35e9-abc0-4027-95b3-9ac83f29d5d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "cs"}], " ", "\[CapitalSigma]"}], "-", 
  RowBox[{"ct", " ", "\[CapitalSigma]"}], "+", 
  RowBox[{"cu", " ", "\[CapitalSigma]"}]}]], "Output",
 CellChangeTimes->{3.97800996462823*^9},
 CellLabel->
  "Out[1005]=",ExpressionUUID->"af3f7743-811a-4d30-b68e-34dca9c7cef5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"generalansatzwithsolu", ",", 
       RowBox[{
       "variablesleft", "\[LeftDoubleBracket]", "6", 
        "\[RightDoubleBracket]"}]}], "]"}], "==", 
     RowBox[{"basis", ".", 
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{"cc", "[", "i", "]"}], ",", 
        RowBox[{"Length", "[", "basis", "]"}]}], "]"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"ut", "->", " ", 
      RowBox[{
       RowBox[{"-", "st"}], "-", "tt", "+", "\[CapitalSigma]", "-", "4"}]}], 
     "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
    "cs", ",", "ct", ",", "cu", ",", "st", ",", "tt", ",", 
     "\[CapitalSigma]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9780099223978024`*^9, 3.9780099473677063`*^9}},
 CellLabel->
  "In[1003]:=",ExpressionUUID->"5604957d-0689-43ca-9ff1-0074c3337b85"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.978009929190012*^9, 3.978009947525846*^9}},
 CellLabel->
  "Out[1003]=",ExpressionUUID->"219b3c25-14e9-4805-bf8a-df7b6147e847"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"changebasis", "=", " ", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Array", "[", 
        RowBox[{
         RowBox[{"cc", "[", "i", "]"}], ",", 
         RowBox[{"Length", "[", "basis", "]"}]}], "]"}], "/.", 
       RowBox[{"Flatten", "[", 
        RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"generalansatzwithsolu", ",", 
              RowBox[{
              "variablesleft", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}]}], "]"}], "==", 
            RowBox[{"basis", ".", 
             RowBox[{"Array", "[", 
              RowBox[{
               RowBox[{"cc", "[", "i", "]"}], ",", 
               RowBox[{"Length", "[", "basis", "]"}]}], "]"}]}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"ut", "->", " ", 
             RowBox[{
              RowBox[{"-", "st"}], "-", "tt", "+", "\[CapitalSigma]", "-", 
              "4"}]}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
           "cs", ",", "ct", ",", "cu", ",", "st", ",", "tt", ",", 
            "\[CapitalSigma]"}], "}"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "variablesleft", "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.978009797933416*^9, 3.9780098856257772`*^9}, {
  3.9780100680596313`*^9, 3.9780100700255527`*^9}},
 CellLabel->
  "In[1012]:=",ExpressionUUID->"e00f744b-de5a-43cf-8519-fcd6994d25a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", "changebasis", "]"}]], "Input",
 CellChangeTimes->{{3.978010072059469*^9, 3.9780100739033833`*^9}},
 CellLabel->
  "In[1013]:=",ExpressionUUID->"318ef5ed-9840-4dc9-8b7f-ee7d583b0783"],

Cell[BoxData[
 FractionBox["1", "4"]], "Output",
 CellChangeTimes->{3.978010074178446*^9},
 CellLabel->
  "Out[1013]=",ExpressionUUID->"03ce2ddc-cf2a-48ef-af5f-9927fe324e79"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["basis for polynomials in (4.14) - no \[CapitalSigma]", "Subsubsection",
 CellChangeTimes->{{3.9780091672431707`*^9, 3.9780091752195387`*^9}, {
  3.978010111746295*^9, 3.9780101191185293`*^9}, {3.9780698772173777`*^9, 
  3.978069878436528*^9}},ExpressionUUID->"015f72d7-e324-463f-a855-\
3d189c93aadb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"basis", "/.", 
    RowBox[{"\[CapitalSigma]", "->", " ", "0"}]}], "//", 
   RowBox[{
    RowBox[{"DeleteCases", "[", 
     RowBox[{"#", ",", "0"}], "]"}], "&"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.972391834646344*^9, 3.9723918350892887`*^9}, {
  3.9723918676939898`*^9, 3.972391899114278*^9}, {3.972392218655216*^9, 
  3.9723922256945763`*^9}, {3.9780100543923883`*^9, 3.978010058426008*^9}, {
  3.978010130797298*^9, 3.978010163880389*^9}},
 CellLabel->
  "In[1018]:=",ExpressionUUID->"fb62cd3a-9dfe-4c1b-9be0-ab35c33d59e5"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"st", " ", "tt", " ", "ut"}]},
     {
      RowBox[{
       RowBox[{"cs", " ", 
        SuperscriptBox["st", "2"]}], "+", 
       RowBox[{"ct", " ", 
        SuperscriptBox["tt", "2"]}], "-", 
       RowBox[{"cu", " ", 
        SuperscriptBox["ut", "2"]}]}]},
     {
      RowBox[{
       RowBox[{"cu", " ", "st", " ", "tt"}], "-", 
       RowBox[{"ct", " ", "st", " ", "ut"}], "-", 
       RowBox[{"cs", " ", "tt", " ", "ut"}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "ct"}], " ", "cu", " ", "st"}], "-", 
       RowBox[{"cs", " ", "cu", " ", "tt"}], "+", 
       RowBox[{"cs", " ", "ct", " ", "ut"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "cs"}], "-", "ct", "+", "cu"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"cs", " ", "st"}], "+", 
         RowBox[{"ct", " ", "tt"}], "-", 
         RowBox[{"cu", " ", "ut"}]}], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["st", "2"], "+", 
       SuperscriptBox["tt", "2"], "+", 
       SuperscriptBox["ut", "2"]}]},
     {
      RowBox[{
       RowBox[{"cs", " ", "st"}], "+", 
       RowBox[{"ct", " ", "tt"}], "-", 
       RowBox[{"cu", " ", "ut"}]}]},
     {
      RowBox[{
       SuperscriptBox["cs", "3"], "+", 
       SuperscriptBox["ct", "3"], "-", 
       SuperscriptBox["cu", "3"]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "cs"}], "-", "ct", "+", "cu"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["cs", "2"], "+", 
         SuperscriptBox["ct", "2"], "+", 
         SuperscriptBox["cu", "2"]}], ")"}]}]},
     {
      RowBox[{"cs", " ", "ct", " ", "cu"}]},
     {
      RowBox[{
       RowBox[{"cs", " ", "ct"}], "-", 
       RowBox[{"cs", " ", "cu"}], "-", 
       RowBox[{"ct", " ", "cu"}]}]},
     {
      RowBox[{
       SuperscriptBox["cs", "2"], "+", 
       SuperscriptBox["ct", "2"], "+", 
       SuperscriptBox["cu", "2"]}]},
     {
      RowBox[{
       RowBox[{"-", "cs"}], "-", "ct", "+", "cu"}]},
     {"1"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9780101404444437`*^9, 3.978010164440366*^9}},
 CellLabel->
  "Out[1018]//TableForm=",ExpressionUUID->"4c85267c-ebc8-4754-b568-\
808cb18fff8f"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Mellin Amplitude {\\calM}[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["2", "2"], ",", "p1", ",", "p2", ",", "p3", ",", "p4"}], 
    "]"}], TraditionalForm]],ExpressionUUID->
  "23a09425-025d-4417-a850-0ebd5115c206"]
}], "Subsection",
 CellChangeTimes->{{3.972403913327012*^9, 3.972403915124659*^9}, {
  3.9780106285335693`*^9, 3.978010638973068*^9}, {3.97806964393709*^9, 
  3.978069649455449*^9}, {3.978069939818367*^9, 
  3.9780699417259207`*^9}},ExpressionUUID->"0d0f5c46-669e-405c-8b54-\
6bef6b10b390"],

Cell[CellGroupData[{

Cell["definition of the variables fs, ft, fu", "Subsubsection",
 CellChangeTimes->{{3.972708759482129*^9, 3.972708763833634*^9}, {
  3.978069663879299*^9, 
  3.978069666990196*^9}},ExpressionUUID->"f497f22d-2d2d-4a2b-9860-\
c908b2e8d76b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"effe", "[", 
    RowBox[{"i_", ",", "j_", ",", "m_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"p", "[", "i", "]"}], "+", 
       RowBox[{"p", "[", "j", "]"}], "-", 
       RowBox[{"p", "[", "m", "]"}], "-", 
       RowBox[{"p", "[", "n", "]"}]}], "2"], "+", 
     RowBox[{"d", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "+", 
     RowBox[{"d", "[", 
      RowBox[{"m", ",", "n"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"p", "[", "AA_", "]"}], ":>", " ", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<p\>\"", "<>", 
       RowBox[{"ToString", "[", "AA", "]"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972402599120192*^9, 3.972402674705716*^9}},
 CellLabel->
  "In[1237]:=",ExpressionUUID->"c4c8af75-ff75-4e4e-a91b-4cdfa878921b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fs", "=", 
   RowBox[{"effe", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ft", "=", 
   RowBox[{"effe", "[", 
    RowBox[{"1", ",", "4", ",", "2", ",", "3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fu", "=", 
   RowBox[{"effe", "[", 
    RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.972708765262402*^9, 3.972708793724924*^9}},
 CellLabel->
  "In[1242]:=",ExpressionUUID->"fa037037-5fde-4c28-97c6-3a8e4b6a8d19"]
}, Closed]],

Cell[CellGroupData[{

Cell["definition of the coefficients M", "Subsubsection",
 CellChangeTimes->{{3.972708759482129*^9, 3.972708763833634*^9}, {
  3.978010535088891*^9, 3.978010537261174*^9}, {3.9780696598767347`*^9, 
  3.978069662550638*^9}},ExpressionUUID->"b7650c7f-03ec-4b9c-b0e5-\
b50c3de45b76"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"0", ",", "1", ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{"(", 
     RowBox[{"4", "-", "p2", "-", "p3", "-", "p4"}], ")"}], "fs", " ", 
    "fu"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972399108674371*^9, 3.972399165932137*^9}, {
  3.972399564440434*^9, 3.9723995797355213`*^9}, {3.972399632543775*^9, 
  3.972399675526369*^9}, {3.97240268067745*^9, 3.9724026989263372`*^9}, {
  3.972708797704137*^9, 3.972708841387402*^9}, {3.9727089113306704`*^9, 
  3.9727089145251303`*^9}, {3.972710801847221*^9, 3.972710802269986*^9}, {
  3.978010381677194*^9, 
  3.9780103916444807`*^9}},ExpressionUUID->"76922d79-70a5-4eba-8223-\
cdcb21c6eb01"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"p2", "+", "p3", "-", "p4"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"ft", "-", "2"}], ")"}], "ft"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972399108674371*^9, 3.972399165932137*^9}, {
   3.972399564440434*^9, 3.9723995797355213`*^9}, {3.972399632543775*^9, 
   3.972399675526369*^9}, {3.972399857626361*^9, 3.972399862876257*^9}, {
   3.9723998945578747`*^9, 3.972400018367177*^9}, {3.972401526517942*^9, 
   3.9724015357117434`*^9}, {3.972402707502317*^9, 3.972402717082671*^9}, 
   3.972708670026157*^9, {3.9727087301846952`*^9, 3.972708742098907*^9}, {
   3.972708808620831*^9, 3.9727088125162477`*^9}, {3.9727108073103037`*^9, 
   3.972710812213564*^9}, {3.978010410933511*^9, 
   3.978010419437545*^9}},ExpressionUUID->"0047ae6b-c81b-45e6-9d8f-\
897721b61bcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"1", ",", "0", ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p4", "-", "p2", "-", "p3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"ft", "-", "3"}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{"ft", "-", "4"}], ")"}]}], ")"}], "ft"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9724014466459637`*^9, 3.972401625732607*^9}, {
  3.972401672604176*^9, 3.972401756338406*^9}, {3.97240178791931*^9, 
  3.9724018109244432`*^9}, {3.972401863931107*^9, 3.972401876025983*^9}, {
  3.972402721516748*^9, 3.972402751028139*^9}, {3.972708848402158*^9, 
  3.9727088705353527`*^9}, {3.9727108165451612`*^9, 3.972710818228718*^9}, {
  3.978010426882492*^9, 
  3.978010442633803*^9}},ExpressionUUID->"9bffd688-f080-4e97-bb3f-\
1ce47ff72566"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", 
   RowBox[{"4", "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", "fs", ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", "ft", ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", "fu", ")"}], "2"]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", "p2", "+", "p3", "-", "p4"}], ")"}], " ", "fs", 
        " ", "ft"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", "p2", "-", "p3", "+", "p4"}], ")"}], "fs", " ", 
        "fu"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", "p2", "-", "p3", "-", "p4"}], ")"}], " ", "ft", 
        " ", "fu"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.972402512592373*^9, 3.97240252228161*^9}, {
  3.972402554664961*^9, 3.9724025857654552`*^9}, {3.972402772127584*^9, 
  3.972402842103198*^9}, {3.9724028762355137`*^9, 3.9724029369007807`*^9}, {
  3.97240304958536*^9, 3.972403050879624*^9}, {3.972403970659233*^9, 
  3.9724039852882233`*^9}, {3.9726483183025923`*^9, 3.972648374396966*^9}, {
  3.972648424549974*^9, 3.972648443739215*^9}, {3.97270892244566*^9, 
  3.9727089566073914`*^9}, {3.978010456606502*^9, 
  3.978010478653512*^9}},ExpressionUUID->"6d121985-14ac-4521-af56-\
24b69a1703ec"]
}, Closed]],

Cell[CellGroupData[{

Cell["definition of the amplitude", "Subsubsection",
 CellChangeTimes->{{3.972708759482129*^9, 3.972708763833634*^9}, {
  3.978010535088891*^9, 3.9780105444777193`*^9}, {3.978069669452568*^9, 
  3.978069672701673*^9}},ExpressionUUID->"6f31512c-e4e9-4b13-894a-\
b95581864c87"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AMPLsu", "=", 
     RowBox[{
      FractionBox[
       RowBox[{"M", "[", 
        RowBox[{"1", ",", "0", ",", "1"}], "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"bfs", "+", "1"}], ")"}], "bft", 
        RowBox[{"(", 
         RowBox[{"bfu", "+", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"M", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"bfs", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"bft", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"bfu", "+", "1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"M", "[", 
        RowBox[{"0", ",", "1", ",", "0"}], "]"}], 
       RowBox[{
        RowBox[{"(", "bfs", ")"}], 
        RowBox[{"(", 
         RowBox[{"bft", "+", "1"}], ")"}], 
        RowBox[{"(", "bfu", ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AMPLtu", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"AMPLsu", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"A1_", ",", "A2_"}], "]"}], ":>", " ", 
          RowBox[{"d", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"A1", ",", "A2"}], "}"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", "->", " ", "4"}], ",", 
                RowBox[{"4", "->", " ", "2"}]}], "}"}]}], "//", "Sort"}], 
            ")"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p2", "->", " ", "p4"}], ",", 
         RowBox[{"p4", "->", " ", "p2"}], ",", 
         RowBox[{"bfs", "->", " ", "bft"}], ",", 
         RowBox[{"bft", "->", " ", "bfs"}]}], "}"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AMPLst", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"AMPLsu", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"A1_", ",", "A2_"}], "]"}], ":>", " ", 
          RowBox[{"d", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"A1", ",", "A2"}], "}"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", "->", " ", "4"}], ",", 
                RowBox[{"4", "->", " ", "3"}]}], "}"}]}], "//", "Sort"}], 
            ")"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p3", "->", " ", "p4"}], ",", 
         RowBox[{"p4", "->", " ", "p3"}], ",", 
         RowBox[{"bft", "->", " ", "bfu"}], ",", 
         RowBox[{"bfu", "->", " ", "bft"}]}], "}"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AmplitudecalM", "[", 
      RowBox[{
       SuperscriptBox["2", "2"], ",", "p1", ",", "p2", ",", "p3"}], "]"}], 
     "=", 
     RowBox[{"AMPLsu", "+", "AMPLtu", "+", "AMPLst", "+", 
      FractionBox[
       RowBox[{"M", "[", 
        RowBox[{"1", ",", "1", ",", "1"}], "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"bfs", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"bft", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"bfu", "+", "1"}], ")"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9724039164752607`*^9, 3.972403947763*^9}, {
   3.97240399399463*^9, 3.972404052823019*^9}, 3.972404687603733*^9, {
   3.9724047503765287`*^9, 3.9724050185058126`*^9}, {3.9724050586312447`*^9, 
   3.972405124789044*^9}, {3.972405192255158*^9, 3.9724051970528812`*^9}, {
   3.9724052415120983`*^9, 3.972405349847575*^9}, {3.978010643268361*^9, 
   3.978010663187388*^9}},ExpressionUUID->"1c3e9179-7359-4d6b-97a1-\
4a627ce35f52"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Mellin Amplitude {cal M}[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], ",", "2", ",", "p", ",", "p"}], "]"}], " "}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1c2c3c32-662e-46d2-8b72-0013229cdcf4"]
}], "Subsection",
 CellChangeTimes->{{3.9780013980148687`*^9, 3.978001401890398*^9}, {
  3.978001585393918*^9, 3.978001594248159*^9}, {3.9780033431222153`*^9, 
  3.978003343304541*^9}, {3.9780695994537153`*^9, 
  3.978069638184141*^9}},ExpressionUUID->"2b3ba98f-fda8-4895-8405-\
aa7c59989134"],

Cell[CellGroupData[{

Cell["formula (4.27)", "Subsubsection",
 CellChangeTimes->{{3.9780013980148687`*^9, 3.978001401890398*^9}, {
  3.978009097639162*^9, 3.978009101085458*^9}, {3.9780698388305597`*^9, 
  3.978069840077217*^9}},ExpressionUUID->"05fbe547-8b47-4c3e-9848-\
82e8bc90fccd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"finalcalM", "[", "rr_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p", "+", "1", "-", "rr"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"rr", "-", "1"}], ")"}]}], 
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "bfs"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "bft"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "bfu"}], ")"}]}]}]], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"m", "+", "n", "+", "1"}]], "  ", 
          RowBox[{"(", 
           RowBox[{"p", "+", "1", "-", "rr"}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"rr", "-", "1"}], ")"}], "!"}], ")"}], "2"]}]}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "m", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
          RowBox[{"m", "!"}], " ", 
          RowBox[{"n", "!"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "rr", "-", "m"}], ")"}], "!"}], "  ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "rr", "-", "n"}], ")"}], "!"}]}]}]], 
       FractionBox["2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "bfs"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "m"}], "+", "bft"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "n"}], "+", "bfu"}], ")"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"rr", "-", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", 
        RowBox[{"rr", "-", "2"}]}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.973254878665156*^9, 3.9732550194021873`*^9}, {
   3.973255086787815*^9, 3.9732551066316853`*^9}, {3.973255148737647*^9, 
   3.973255153798012*^9}, {3.9732551880646067`*^9, 3.9732551947438498`*^9}, {
   3.973255245563273*^9, 3.973255251922346*^9}, {3.9732556638632593`*^9, 
   3.973255665367344*^9}, {3.973256010262273*^9, 3.973256075385763*^9}, {
   3.973256114058069*^9, 3.9732561594103622`*^9}, {3.973258225435166*^9, 
   3.973258229284155*^9}, {3.973259437728201*^9, 3.973259438541778*^9}, {
   3.973260270660843*^9, 3.973260291377215*^9}, {3.97800141615624*^9, 
   3.9780015418646107`*^9}, {3.978004545329495*^9, 3.978004545686605*^9}, {
   3.978004629124078*^9, 3.978004647099854*^9}, 3.9780050852104187`*^9, 
   3.978008587740561*^9, 3.978008654920165*^9, {3.978009009741568*^9, 
   3.978009017138729*^9}, {3.9780106733262377`*^9, 
   3.9780106898101273`*^9}},ExpressionUUID->"94ec26b5-040d-4b15-84a9-\
f460ab3ddf46"]
}, Closed]],

Cell[CellGroupData[{

Cell["formula (4.23)-(4.24)", "Subsubsection",
 CellChangeTimes->{{3.978069720079959*^9, 3.978069743743335*^9}, {
  3.978069825446117*^9, 
  3.978069828601433*^9}},ExpressionUUID->"3b67c03c-bf65-4431-9930-\
2fea6b7530e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"calMM", "[", 
     RowBox[{"II_", ",", "JJ_"}], "]"}], "[", "rr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p", "+", "1", "-", "rr"}], ")"}], "rr", 
    RowBox[{"(", 
     RowBox[{"rr", "-", "1"}], ")"}], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"II", "+", "JJ"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "II"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"rr", "-", "1", "-", "II"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "JJ"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"rr", "+", "1", "-", "JJ"}], "]"}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"rr", "-", "1", "-", "JJ"}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{"rr", "-", "2", "-", "II"}], ")"}]}], ")"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "II", "-", "JJ"}], "]"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978003232213599*^9, 3.978003311187859*^9}, {
  3.978007267845213*^9, 3.978007268984392*^9}, {3.978008057822072*^9, 
  3.978008064113462*^9}},
 CellLabel->
  "In[904]:=",ExpressionUUID->"b79464c2-fa0b-4934-a3ac-641330ebd18b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"calM", "[", "rr_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", " ", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Delta]12", "+", "II", "-", "JJ"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Delta]14", "-", 
            RowBox[{"(", 
             RowBox[{"2", "+", "II"}], ")"}]}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Delta]13", "-", 
            RowBox[{"(", 
             RowBox[{"2", "+", "II"}], ")"}]}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", "\[Delta]12", "]"}], 
          RowBox[{"Gamma", "[", "\[Delta]14", "]"}], 
          RowBox[{"Gamma", "[", "\[Delta]13", "]"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "d14"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "d13"}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "d14", "-", 
            RowBox[{"(", 
             RowBox[{"1", "+", "II"}], ")"}]}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "d13", "-", 
            RowBox[{"(", 
             RowBox[{"1", "+", "II"}], ")"}]}], "]"}]}]], 
        RowBox[{
         RowBox[{"calMM", "[", 
          RowBox[{"II", ",", "JJ"}], "]"}], "[", "rr", "]"}]}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"II", ",", "0", ",", 
         RowBox[{"rr", "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"JJ", ",", "0", ",", "II"}], "}"}]}], "]"}], "//", 
     "Flatten"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.978001596467237*^9, 3.9780016884987097`*^9}, {
  3.9780031907594852`*^9, 3.978003225830264*^9}, {3.9780033471233873`*^9, 
  3.9780033525541353`*^9}, {3.978003419467301*^9, 3.978003449883107*^9}, {
  3.9780058920312862`*^9, 3.97800589299527*^9}, {3.97800644232076*^9, 
  3.978006446400751*^9}, {3.978006657411364*^9, 3.978006659815263*^9}, {
  3.9780067760014563`*^9, 3.978006814794669*^9}, {3.978006981767737*^9, 
  3.978006989677329*^9}},
 CellLabel->
  "In[905]:=",ExpressionUUID->"5bc2b70a-992e-4413-abb1-30288eb34ead"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
checking  formula (4.23)-(4.24) against the correlator {\\cal H}\
\>", "Subsubsection",
 CellChangeTimes->{{3.9780083027355347`*^9, 3.97800830355319*^9}, {
  3.97806970567201*^9, 3.978069706134198*^9}, {3.978069750693994*^9, 
  3.978069754903961*^9}, {3.978069816384286*^9, 
  3.978069831669671*^9}},ExpressionUUID->"9bc30550-db8a-40eb-a35a-\
e0d2497a5b28"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prodX", "=", 
   RowBox[{
    SuperscriptBox["X12", "\[Delta]12"], " ", 
    SuperscriptBox["X13", "\[Delta]13"], " ", 
    SuperscriptBox["X14", "\[Delta]14"], " ", 
    SuperscriptBox["X23", "\[Delta]23"], " ", 
    SuperscriptBox["X24", "\[Delta]24"], " ", 
    SuperscriptBox["X34", "\[Delta]34"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prodY", "=", 
   RowBox[{
    SuperscriptBox["Y12", "d12"], " ", 
    SuperscriptBox["Y13", "d13"], " ", 
    SuperscriptBox["Y14", "d14"], " ", 
    SuperscriptBox["Y23", "d23"], " ", 
    SuperscriptBox["Y24", "d24"], " ", 
    SuperscriptBox["Y34", "d34"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9780035774440804`*^9, 3.978003677287312*^9}},
 CellLabel->
  "In[834]:=",ExpressionUUID->"a13b672c-a967-4e93-bca6-e90160de7f7a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule\[Delta]ij", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Delta]12", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "s"}], "+", 
          RowBox[{"2", " ", "p"}], "-", 
          RowBox[{"2", " ", "rr"}]}], ")"}]}]}], ",", 
      RowBox[{"\[Delta]13", "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "s", "-", "t", "-", "p"}], ")"}]}]}], ",", 
      
      RowBox[{"\[Delta]14", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "t"}], "-", 
          RowBox[{"2", " ", "rr"}]}], ")"}]}]}], ",", 
      RowBox[{"\[Delta]23", "\[Rule]", 
       RowBox[{"-", "t"}]}], ",", 
      RowBox[{"\[Delta]24", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "-", 
          RowBox[{"2", " ", "s"}], "-", 
          RowBox[{"2", " ", "t"}], "-", 
          RowBox[{"2", " ", "p"}], "+", 
          RowBox[{"2", " ", "rr"}]}], ")"}]}]}], ",", 
      RowBox[{"\[Delta]34", "\[Rule]", 
       RowBox[{"-", "s"}]}]}], "}"}], "/.", 
    RowBox[{"s", "->", " ", 
     RowBox[{"s", "+", "rr", "-", "p", "+", "1"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruledij", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d12", "\[Rule]", "0"}], ",", 
     RowBox[{"d13", "\[Rule]", 
      RowBox[{"rr", "-", "1"}]}], ",", 
     RowBox[{"d14", "\[Rule]", 
      RowBox[{"rr", "-", "1"}]}], ",", 
     RowBox[{"d23", "\[Rule]", "0"}], ",", 
     RowBox[{"d24", "\[Rule]", "0"}], ",", 
     RowBox[{"d34", "\[Rule]", 
      RowBox[{"p", "-", "rr", "-", "1"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9780039051893797`*^9, 3.978003943867964*^9}, {
  3.9780042592964287`*^9, 3.9780042632654867`*^9}, {3.978004435626935*^9, 
  3.978004436650897*^9}, {3.978005157926195*^9, 3.978005197336123*^9}, {
  3.978005287556889*^9, 3.978005287775654*^9}, {3.978006954358389*^9, 
  3.978006968983032*^9}},
 CellLabel->
  "In[836]:=",ExpressionUUID->"692782eb-1493-44e4-92f6-660f73f4e569"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d12", "+", "d13", "+", "d14"}], ",", 
       RowBox[{"d12", "+", "d23", "+", "d24"}], ",", 
       RowBox[{"d13", "+", "d23", "+", "d34"}], ",", 
       RowBox[{"d14", "+", "d24", "+", "d34"}]}], "}"}], "/.", "ruledij"}], 
    " ", ")"}], "==", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "rr"}], ",", "2", ",", "p", ",", "p"}], "}"}], "-", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]12", "+", "\[Delta]13", "+", "\[Delta]14"}], ",", 
       RowBox[{"\[Delta]12", "+", "\[Delta]23", "+", "\[Delta]24"}], ",", 
       RowBox[{"\[Delta]13", "+", "\[Delta]23", "+", "\[Delta]34"}], ",", 
       RowBox[{"\[Delta]14", "+", "\[Delta]24", "+", "\[Delta]34"}]}], "}"}], 
     "/.", "rule\[Delta]ij"}], " ", ")"}], "==", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "rr"}], ",", "2", ",", "p", ",", "p"}], "}"}], "+", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.978003774005877*^9, 3.978003845269278*^9}, 
   3.9780044871835213`*^9, {3.97800530423549*^9, 3.978005304349*^9}, {
   3.9780070032913446`*^9, 3.978007005105955*^9}},
 CellLabel->
  "In[838]:=",ExpressionUUID->"147165b9-51cf-46b8-8659-09bded249a6f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9780038064762173`*^9, 3.978003845587545*^9}, 
   3.978004487496811*^9, {3.978005300838605*^9, 3.978005304618046*^9}, 
   3.978006520323771*^9, 3.978006585240818*^9, 3.978007008804329*^9, 
   3.9780073329473333`*^9},
 CellLabel->
  "Out[838]=",ExpressionUUID->"93be759a-5c79-4cb2-b780-0774f9dea27a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9780038064762173`*^9, 3.978003845587545*^9}, 
   3.978004487496811*^9, {3.978005300838605*^9, 3.978005304618046*^9}, 
   3.978006520323771*^9, 3.978006585240818*^9, 3.978007008804329*^9, 
   3.978007332949275*^9},
 CellLabel->
  "Out[839]=",ExpressionUUID->"3096ad9a-6574-4046-9982-1523f93ffac1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "rr", "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rr", "=", "5"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"express", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["rr", "2"], 
           SuperscriptBox["p", "2"], 
           FractionBox[
            RowBox[{
             RowBox[{"Gamma", "[", "\[Delta]12", "]"}], 
             RowBox[{"Gamma", "[", "\[Delta]14", "]"}], 
             RowBox[{"Gamma", "[", "\[Delta]13", "]"}], " ", 
             RowBox[{"Gamma", "[", "\[Delta]23", "]"}], 
             RowBox[{"Gamma", "[", "\[Delta]24", "]"}], 
             RowBox[{"Gamma", "[", "\[Delta]34", "]"}]}], 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"d12", "+", "1"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"d14", "+", "1"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"d13", "+", "1"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"d23", "+", "1"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"d24", "+", "1"}], "]"}], 
             RowBox[{"Gamma", "[", 
              RowBox[{"d34", "+", "1"}], "]"}]}]], " ", 
           RowBox[{"prodY", " ", "/", "prodX"}], " ", 
           RowBox[{"calM", "[", "rr", "]"}]}], "/.", "rule\[Delta]ij"}], "/.",
          "ruledij"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"express", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"express", "/", 
            RowBox[{"(", " ", 
             RowBox[{"prefaD2pp", "/", 
              RowBox[{"(", " ", 
               RowBox[{
                SuperscriptBox["X13", "2"], " ", 
                SuperscriptBox["X24", "2"], " ", 
                SuperscriptBox["Y12", "2"], " ", 
                SuperscriptBox["Y34", "2"]}], ")"}]}], " ", ")"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"X14", "\[Rule]", 
              FractionBox[
               RowBox[{"V", " ", "X13", " ", "X24"}], "X23"]}], ",", 
             RowBox[{"X12", "\[Rule]", 
              FractionBox[
               RowBox[{"U", " ", "X13", " ", "X24"}], "X34"]}]}], "}"}]}], "//",
           "PowerExpand"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"express", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"express", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"H2pp", "[", "rr", "]"}], "/.", 
              RowBox[{"u", "->", " ", 
               RowBox[{
                RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "/.", 
             RowBox[{
              RowBox[{"Nr", "[", "rr", "]"}], "->", " ", "1"}]}], ")"}]}], "//",
           "FullSimplify"}], "//", "Total"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{{3.978003443867704*^9, 3.9780035324434137`*^9}, {
  3.978003681907302*^9, 3.978003702498263*^9}, {3.9780051301895533`*^9, 
  3.9780051315571947`*^9}, {3.978005529295753*^9, 3.978005538855247*^9}, {
  3.9780055737766743`*^9, 3.978005625533119*^9}, {3.978005662784182*^9, 
  3.978005664363471*^9}, {3.978005694660955*^9, 3.978005759431979*^9}, {
  3.978005809441312*^9, 3.978005900582494*^9}, {3.978006980047798*^9, 
  3.9780069982219267`*^9}, {3.9780070973969*^9, 3.978007100402947*^9}, {
  3.978007191562627*^9, 3.9780071935760736`*^9}, {3.978007432306211*^9, 
  3.9780074378526077`*^9}, {3.978007501838331*^9, 3.978007537746681*^9}, {
  3.978007940420776*^9, 3.9780079430700293`*^9}, {3.9780080767892427`*^9, 
  3.9780080792883663`*^9}, {3.9780082176317987`*^9, 3.978008276524097*^9}, {
  3.97800830708405*^9, 3.978008321944207*^9}},
 CellLabel->
  "In[923]:=",ExpressionUUID->"426268c7-fb12-4dd2-97ae-37e3458d4e8f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"express", "==", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "+", "1"}], ")"}], 
     RowBox[{"formula3105", "[", "5", "]"}]}]}], "/.", 
   RowBox[{"u", "->", " ", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.97800828184208*^9, 3.978008310145459*^9}},
 CellLabel->
  "In[924]:=",ExpressionUUID->"ee15a264-ff04-413e-99ad-b656a0dcb7a5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.978008278948835*^9, 3.978008325819449*^9}},
 CellLabel->
  "Out[924]=",ExpressionUUID->"a80dbff4-2ac6-42d3-ae6d-12e693889859"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["checking formula (4.27) against the correlator {\\cal H} ", \
"Subsubsection",
 CellChangeTimes->{{3.9780083027355347`*^9, 3.97800830355319*^9}, {
  3.978069708406975*^9, 3.978069708873331*^9}, {3.9780697587422028`*^9, 
  3.978069762132536*^9}, {3.978069821753747*^9, 
  3.9780698359135323`*^9}},ExpressionUUID->"ca6a0094-27e8-4434-a025-\
30245484d498"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"prodX", "=", 
   RowBox[{
    SuperscriptBox["X12", "\[Delta]12"], " ", 
    SuperscriptBox["X13", "\[Delta]13"], " ", 
    SuperscriptBox["X14", "\[Delta]14"], " ", 
    SuperscriptBox["X23", "\[Delta]23"], " ", 
    SuperscriptBox["X24", "\[Delta]24"], " ", 
    SuperscriptBox["X34", "\[Delta]34"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prodY", "=", 
   RowBox[{
    SuperscriptBox["Y12", "d12"], " ", 
    SuperscriptBox["Y13", "d13"], " ", 
    SuperscriptBox["Y14", "d14"], " ", 
    SuperscriptBox["Y23", "d23"], " ", 
    SuperscriptBox["Y24", "d24"], " ", 
    SuperscriptBox["Y34", "d34"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9780035774440804`*^9, 3.978003677287312*^9}},
 CellLabel->
  "In[834]:=",ExpressionUUID->"eac12862-641e-4c2b-b9d4-e974e758f7b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule\[Delta]ij", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Delta]12", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "s"}], "+", 
          RowBox[{"2", " ", "p"}], "-", 
          RowBox[{"2", " ", "rr"}]}], ")"}]}]}], ",", 
      RowBox[{"\[Delta]13", "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "s", "-", "t", "-", "p"}], ")"}]}]}], ",", 
      
      RowBox[{"\[Delta]14", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "t"}], "-", 
          RowBox[{"2", " ", "rr"}]}], ")"}]}]}], ",", 
      RowBox[{"\[Delta]23", "\[Rule]", 
       RowBox[{"-", "t"}]}], ",", 
      RowBox[{"\[Delta]24", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "-", 
          RowBox[{"2", " ", "s"}], "-", 
          RowBox[{"2", " ", "t"}], "-", 
          RowBox[{"2", " ", "p"}], "+", 
          RowBox[{"2", " ", "rr"}]}], ")"}]}]}], ",", 
      RowBox[{"\[Delta]34", "\[Rule]", 
       RowBox[{"-", "s"}]}]}], "}"}], "/.", 
    RowBox[{"s", "->", " ", 
     RowBox[{"s", "+", "rr", "-", "p", "+", "1"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruledij", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d12", "\[Rule]", "0"}], ",", 
     RowBox[{"d13", "\[Rule]", 
      RowBox[{"rr", "-", "1"}]}], ",", 
     RowBox[{"d14", "\[Rule]", 
      RowBox[{"rr", "-", "1"}]}], ",", 
     RowBox[{"d23", "\[Rule]", "0"}], ",", 
     RowBox[{"d24", "\[Rule]", "0"}], ",", 
     RowBox[{"d34", "\[Rule]", 
      RowBox[{"p", "-", "rr", "-", "1"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9780039051893797`*^9, 3.978003943867964*^9}, {
  3.9780042592964287`*^9, 3.9780042632654867`*^9}, {3.978004435626935*^9, 
  3.978004436650897*^9}, {3.978005157926195*^9, 3.978005197336123*^9}, {
  3.978005287556889*^9, 3.978005287775654*^9}, {3.978006954358389*^9, 
  3.978006968983032*^9}},
 CellLabel->
  "In[836]:=",ExpressionUUID->"0bfd203f-f404-48d0-9d28-34fe1a667304"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d12", "+", "d13", "+", "d14"}], ",", 
       RowBox[{"d12", "+", "d23", "+", "d24"}], ",", 
       RowBox[{"d13", "+", "d23", "+", "d34"}], ",", 
       RowBox[{"d14", "+", "d24", "+", "d34"}]}], "}"}], "/.", "ruledij"}], 
    " ", ")"}], "==", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "rr"}], ",", "2", ",", "p", ",", "p"}], "}"}], "-", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]12", "+", "\[Delta]13", "+", "\[Delta]14"}], ",", 
       RowBox[{"\[Delta]12", "+", "\[Delta]23", "+", "\[Delta]24"}], ",", 
       RowBox[{"\[Delta]13", "+", "\[Delta]23", "+", "\[Delta]34"}], ",", 
       RowBox[{"\[Delta]14", "+", "\[Delta]24", "+", "\[Delta]34"}]}], "}"}], 
     "/.", "rule\[Delta]ij"}], " ", ")"}], "==", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "rr"}], ",", "2", ",", "p", ",", "p"}], "}"}], "+", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.978003774005877*^9, 3.978003845269278*^9}, 
   3.9780044871835213`*^9, {3.97800530423549*^9, 3.978005304349*^9}, {
   3.9780070032913446`*^9, 3.978007005105955*^9}},
 CellLabel->
  "In[838]:=",ExpressionUUID->"8aedc91e-9459-4623-b6ac-9a0f8d3d7457"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9780038064762173`*^9, 3.978003845587545*^9}, 
   3.978004487496811*^9, {3.978005300838605*^9, 3.978005304618046*^9}, 
   3.978006520323771*^9, 3.978006585240818*^9, 3.978007008804329*^9, 
   3.9780073329473333`*^9},
 CellLabel->
  "Out[838]=",ExpressionUUID->"cf247f20-e2f5-4147-a756-a9d56b3d8728"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9780038064762173`*^9, 3.978003845587545*^9}, 
   3.978004487496811*^9, {3.978005300838605*^9, 3.978005304618046*^9}, 
   3.978006520323771*^9, 3.978006585240818*^9, 3.978007008804329*^9, 
   3.978007332949275*^9},
 CellLabel->
  "Out[839]=",ExpressionUUID->"35f74967-de88-4808-8888-3c365a333b88"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rr", ",", "bfs", ",", "bft", ",", "bfu"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bfs", "=", 
       RowBox[{
        RowBox[{"-", "\[Delta]12"}], "+", "d12"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bft", "=", 
       RowBox[{
        RowBox[{"-", "\[Delta]14"}], "+", "d14"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bfu", "=", 
       RowBox[{
        RowBox[{"-", "bft"}], "-", "bfs", "-", "4"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"rr", "=", "7"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"express", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["rr", "2"], 
          SuperscriptBox["p", "2"], 
          FractionBox[
           RowBox[{
            RowBox[{"Gamma", "[", "\[Delta]12", "]"}], 
            RowBox[{"Gamma", "[", "\[Delta]14", "]"}], 
            RowBox[{"Gamma", "[", "\[Delta]13", "]"}], " ", 
            RowBox[{"Gamma", "[", "\[Delta]23", "]"}], 
            RowBox[{"Gamma", "[", "\[Delta]24", "]"}], 
            RowBox[{"Gamma", "[", "\[Delta]34", "]"}]}], 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"d12", "+", "1"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"d14", "+", "1"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"d13", "+", "1"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"d23", "+", "1"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"d24", "+", "1"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"d34", "+", "1"}], "]"}]}]], " ", 
          RowBox[{"prodY", " ", "/", "prodX"}], " ", 
          RowBox[{"finalcalM", "[", "rr", "]"}]}], "/.", "rule\[Delta]ij"}], "/.",
         "ruledij"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"express", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"express", "/", 
           RowBox[{"(", " ", 
            RowBox[{"prefaD2pp", "/", 
             RowBox[{"(", " ", 
              RowBox[{
               SuperscriptBox["X13", "2"], " ", 
               SuperscriptBox["X24", "2"], " ", 
               SuperscriptBox["Y12", "2"], " ", 
               SuperscriptBox["Y34", "2"]}], ")"}]}], " ", ")"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X14", "\[Rule]", 
             FractionBox[
              RowBox[{"V", " ", "X13", " ", "X24"}], "X23"]}], ",", 
            RowBox[{"X12", "\[Rule]", 
             FractionBox[
              RowBox[{"U", " ", "X13", " ", "X24"}], "X34"]}]}], "}"}]}], "//",
          "PowerExpand"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"express", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"express", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"H2pp", "[", "rr", "]"}], "/.", 
             RowBox[{"u", "->", " ", 
              RowBox[{
               RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "/.", 
            RowBox[{
             RowBox[{"Nr", "[", "rr", "]"}], "->", " ", "1"}]}], ")"}]}], "//",
          "FullSimplify"}], "//", "Factor"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.978008780283849*^9, 3.9780088596717577`*^9}, {
  3.978008950672505*^9, 3.978008951982243*^9}, {3.978009039552498*^9, 
  3.97800904770618*^9}},
 CellLabel->
  "In[971]:=",ExpressionUUID->"d3600689-dd7b-4881-bcf1-58fa43ff77f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"express", "/", 
     RowBox[{"Nr", "[", "7", "]"}]}], "/.", "rulesfortheNr"}], "/.", 
   RowBox[{"u", "->", " ", 
    RowBox[{
     RowBox[{"-", "s"}], "-", "t", "-", "4"}]}]}], "//", "Factor"}]], "Input",\

 CellChangeTimes->{{3.9780088331158857`*^9, 3.978008836253318*^9}, {
  3.978008956703601*^9, 3.978008957752776*^9}, {3.978009024787732*^9, 
  3.978009049322006*^9}},
 CellLabel->
  "In[972]:=",ExpressionUUID->"5f3ec282-229c-458a-b49f-1612de1fe58b"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.9780088339756107`*^9, 3.978008861516765*^9}, {
  3.9780089546790743`*^9, 3.978008957966958*^9}, {3.9780090220790997`*^9, 
  3.978009054013345*^9}},
 CellLabel->
  "Out[972]=",ExpressionUUID->"4cff2d3c-a5ef-46b7-9317-f93fc5e99f47"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1496, 728},
WindowMargins->{{0, Automatic}, {-3, Automatic}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6e5d2468-40c5-4c41-9eb0-50cc65070220"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 154, 3, 67, "Section",ExpressionUUID->"c2dd4199-6ebf-4019-811a-022357f11ab8"],
Cell[CellGroupData[{
Cell[759, 29, 332, 5, 54, "Subsection",ExpressionUUID->"5eb4f23c-3d01-40f9-ac1b-6f75cc46d6c0"],
Cell[CellGroupData[{
Cell[1116, 38, 220, 4, 45, "Subsubsection",ExpressionUUID->"00609a0c-e87c-477b-8842-af2839ab74e2"],
Cell[1339, 44, 23477, 658, 973, "Input",ExpressionUUID->"028285c4-c81b-4c8f-9158-51f1ebb5d863"]
}, Closed]],
Cell[CellGroupData[{
Cell[24853, 707, 247, 4, 37, "Subsubsection",ExpressionUUID->"d5c31b55-57d3-40f4-b1e8-4d0774420d20"],
Cell[CellGroupData[{
Cell[25125, 715, 481, 14, 30, "Input",ExpressionUUID->"07751fad-5d06-4d5a-9471-7e22a53e3b50"],
Cell[25609, 731, 3163, 101, 136, "Output",ExpressionUUID->"3e6dae17-0023-4cc3-9a15-0b0b4885702c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[28821, 838, 465, 7, 37, "Subsubsection",ExpressionUUID->"62f523c3-ee29-4d58-9fa5-9b2afef21b33"],
Cell[29289, 847, 508, 14, 30, "Input",ExpressionUUID->"2908a0c9-e1b3-4f6b-a320-6bbcd06754c1"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[29846, 867, 212, 4, 38, "Subsection",ExpressionUUID->"df95c782-325e-4f25-9184-ea6bafb1f515"],
Cell[30061, 873, 2819, 70, 83, "Input",ExpressionUUID->"3d9d6c00-75f8-4d0d-89d7-0611392031f6"],
Cell[CellGroupData[{
Cell[32905, 947, 177, 3, 45, "Subsubsection",ExpressionUUID->"3d409041-cdea-49f3-94c0-c36c1fa7114b"],
Cell[CellGroupData[{
Cell[33107, 954, 1491, 48, 80, "Input",ExpressionUUID->"b2405a28-f57a-45c1-88a9-b3433e3ebb0c"],
Cell[34601, 1004, 395, 8, 34, "Output",ExpressionUUID->"19f4ddeb-b00f-4104-840b-84d71e13bb74"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[35057, 1019, 260, 4, 38, "Subsection",ExpressionUUID->"97dccaaa-138f-4d27-b996-8cbb31807379"],
Cell[35320, 1025, 846, 25, 52, "Input",ExpressionUUID->"a6a2945c-6877-487a-bc3d-bad2cefc48f8"],
Cell[36169, 1052, 1240, 39, 50, "Input",ExpressionUUID->"eb40045c-bbe8-43ac-bd2a-1b9e2b25e9f5"]
}, Closed]]
}, Open  ]],
Cell[37436, 1095, 74, 0, 67, "Section",ExpressionUUID->"6643b9a4-64e0-4047-a975-962869a1c358"],
Cell[CellGroupData[{
Cell[37535, 1099, 154, 3, 53, "Section",ExpressionUUID->"affd7dd0-6f8c-4ae3-94ff-902001df417a"],
Cell[CellGroupData[{
Cell[37714, 1106, 660, 16, 57, "Subsection",ExpressionUUID->"13f1ddda-3214-45b5-9a6c-685b082c3b24"],
Cell[38377, 1124, 4435, 117, 295, "Input",ExpressionUUID->"ba05a69e-c426-4175-8294-c4babcc56d88"],
Cell[CellGroupData[{
Cell[42837, 1245, 250, 4, 45, "Subsubsection",ExpressionUUID->"2ba30be5-2f60-480f-8440-e93d49aa2da4"],
Cell[43090, 1251, 1223, 34, 34, "Input",ExpressionUUID->"68238d41-a254-494f-ae24-5f681c36f457"],
Cell[44316, 1287, 1965, 49, 136, "Input",ExpressionUUID->"2fea5aab-4e9f-4d04-a51e-cf4c95217e58"],
Cell[46284, 1338, 474, 13, 30, "Input",ExpressionUUID->"7441de8e-9aac-4916-8dbf-c1260343828c"],
Cell[46761, 1353, 288, 6, 30, "Input",ExpressionUUID->"674a5d7d-ec49-4896-b86a-fc4e91f3f723"],
Cell[47052, 1361, 2950, 77, 94, "Input",ExpressionUUID->"85901165-d99b-4cf1-87cc-0f3098387bf1"],
Cell[CellGroupData[{
Cell[50027, 1442, 215, 4, 30, "Input",ExpressionUUID->"71782605-9a8f-4811-8330-a23ad5c1f067"],
Cell[50245, 1448, 179, 3, 34, "Output",ExpressionUUID->"bc0ca852-4de4-4402-9537-d95bbd265c2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50461, 1456, 278, 7, 30, "Input",ExpressionUUID->"0efd35e9-abc0-4027-95b3-9ac83f29d5d8"],
Cell[50742, 1465, 318, 8, 34, "Output",ExpressionUUID->"af3f7743-811a-4d30-b68e-34dca9c7cef5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51097, 1478, 945, 26, 52, "Input",ExpressionUUID->"5604957d-0689-43ca-9ff1-0074c3337b85"],
Cell[52045, 1506, 195, 4, 34, "Output",ExpressionUUID->"219b3c25-14e9-4805-bf8a-df7b6147e847"]
}, Open  ]],
Cell[52255, 1513, 1667, 42, 94, "Input",ExpressionUUID->"e00f744b-de5a-43cf-8519-fcd6994d25a9"],
Cell[CellGroupData[{
Cell[53947, 1559, 218, 4, 30, "Input",ExpressionUUID->"318ef5ed-9840-4dc9-8b7f-ee7d583b0783"],
Cell[54168, 1565, 174, 4, 50, "Output",ExpressionUUID->"03ce2ddc-cf2a-48ef-af5f-9927fe324e79"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[54391, 1575, 306, 4, 37, "Subsubsection",ExpressionUUID->"015f72d7-e324-463f-a855-3d189c93aadb"],
Cell[CellGroupData[{
Cell[54722, 1583, 592, 13, 30, "Input",ExpressionUUID->"fb62cd3a-9dfe-4c1b-9be0-ab35c33d59e5"],
Cell[55317, 1598, 2673, 90, 282, "Output",ExpressionUUID->"4c85267c-ebc8-4754-b568-808cb18fff8f"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[58051, 1695, 554, 14, 41, "Subsection",ExpressionUUID->"0d0f5c46-669e-405c-8b54-6bef6b10b390"],
Cell[CellGroupData[{
Cell[58630, 1713, 238, 4, 45, "Subsubsection",ExpressionUUID->"f497f22d-2d2d-4a2b-9860-c908b2e8d76b"],
Cell[58871, 1719, 861, 24, 48, "Input",ExpressionUUID->"c4c8af75-ff75-4e4e-a91b-4cdfa878921b"],
Cell[59735, 1745, 595, 17, 73, "Input",ExpressionUUID->"fa037037-5fde-4c28-97c6-3a8e4b6a8d19"]
}, Closed]],
Cell[CellGroupData[{
Cell[60367, 1767, 280, 4, 37, "Subsubsection",ExpressionUUID->"b7650c7f-03ec-4b9c-b0e5-b50c3de45b76"],
Cell[60650, 1773, 741, 17, 48, "Input",ExpressionUUID->"76922d79-70a5-4eba-8223-cdcb21c6eb01"],
Cell[61394, 1792, 975, 21, 48, "Input",ExpressionUUID->"0047ae6b-c81b-45e6-9d8f-897721b61bcd"],
Cell[62372, 1815, 906, 23, 47, "Input",ExpressionUUID->"9bffd688-f080-4e97-bb3f-1ce47ff72566"],
Cell[63281, 1840, 1521, 40, 48, "Input",ExpressionUUID->"6d121985-14ac-4521-af56-24b69a1703ec"]
}, Closed]],
Cell[CellGroupData[{
Cell[64839, 1885, 275, 4, 37, "Subsubsection",ExpressionUUID->"6f31512c-e4e9-4b13-894a-b95581864c87"],
Cell[65117, 1891, 3944, 112, 239, "Input",ExpressionUUID->"1c3e9179-7359-4d6b-97a1-4a627ce35f52"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[69110, 2009, 594, 16, 41, "Subsection",ExpressionUUID->"2b3ba98f-fda8-4895-8405-aa7c59989134"],
Cell[CellGroupData[{
Cell[69729, 2029, 264, 4, 45, "Subsubsection",ExpressionUUID->"05fbe547-8b47-4c3e-9848-82e8bc90fccd"],
Cell[69996, 2035, 3062, 81, 52, "Input",ExpressionUUID->"94ec26b5-040d-4b15-84a9-f460ab3ddf46"]
}, Closed]],
Cell[CellGroupData[{
Cell[73095, 2121, 221, 4, 37, "Subsubsection",ExpressionUUID->"3b67c03c-bf65-4431-9930-2fea6b7530e5"],
Cell[73319, 2127, 1439, 43, 52, "Input",ExpressionUUID->"b79464c2-fa0b-4934-a3ac-641330ebd18b"],
Cell[74761, 2172, 2285, 57, 102, "Input",ExpressionUUID->"5bc2b70a-992e-4413-abb1-30288eb34ead"]
}, Closed]],
Cell[CellGroupData[{
Cell[77083, 2234, 367, 7, 37, "Subsubsection",ExpressionUUID->"9bc30550-db8a-40eb-a35a-e0d2497a5b28"],
Cell[77453, 2243, 826, 21, 52, "Input",ExpressionUUID->"a13b672c-a967-4e93-bca6-e90160de7f7a"],
Cell[78282, 2266, 2381, 67, 69, "Input",ExpressionUUID->"692782eb-1493-44e4-92f6-660f73f4e569"],
Cell[CellGroupData[{
Cell[80688, 2337, 1550, 41, 52, "Input",ExpressionUUID->"147165b9-51cf-46b8-8659-09bded249a6f"],
Cell[82241, 2380, 352, 6, 34, "Output",ExpressionUUID->"93be759a-5c79-4cb2-b780-0774f9dea27a"],
Cell[82596, 2388, 350, 6, 34, "Output",ExpressionUUID->"3096ad9a-6574-4046-9982-1523f93ffac1"]
}, Open  ]],
Cell[82961, 2397, 4105, 94, 336, "Input",ExpressionUUID->"426268c7-fb12-4dd2-97ae-37e3458d4e8f"],
Cell[CellGroupData[{
Cell[87091, 2495, 472, 14, 30, "Input",ExpressionUUID->"ee15a264-ff04-413e-99ad-b656a0dcb7a5"],
Cell[87566, 2511, 180, 3, 34, "Output",ExpressionUUID->"a80dbff4-2ac6-42d3-ae6d-12e693889859"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[87795, 2520, 359, 6, 37, "Subsubsection",ExpressionUUID->"ca6a0094-27e8-4434-a025-30245484d498"],
Cell[88157, 2528, 826, 21, 52, "Input",ExpressionUUID->"eac12862-641e-4c2b-b9d4-e974e758f7b0"],
Cell[88986, 2551, 2381, 67, 69, "Input",ExpressionUUID->"0bfd203f-f404-48d0-9d28-34fe1a667304"],
Cell[CellGroupData[{
Cell[91392, 2622, 1550, 41, 52, "Input",ExpressionUUID->"8aedc91e-9459-4623-b6ac-9a0f8d3d7457"],
Cell[92945, 2665, 352, 6, 34, "Output",ExpressionUUID->"cf247f20-e2f5-4147-a756-a9d56b3d8728"],
Cell[93300, 2673, 350, 6, 34, "Output",ExpressionUUID->"35f74967-de88-4808-8888-3c365a333b88"]
}, Open  ]],
Cell[93665, 2682, 3782, 96, 399, "Input",ExpressionUUID->"d3600689-dd7b-4881-bcf1-58fa43ff77f8"],
Cell[CellGroupData[{
Cell[97472, 2782, 516, 14, 30, "Input",ExpressionUUID->"5f3ec282-229c-458a-b49f-1612de1fe58b"],
Cell[97991, 2798, 281, 5, 34, "Output",ExpressionUUID->"4cff2d3c-a5ef-46b7-9317-f93fc5e99f47"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


